On Sato--Tate distributions, extremal traces, and real multiplication in genus 2

The vertical Sato--Tate conjectures gives expected trace distributions for for families of curves. We develop exact expression for the distribution associated to degree-$4$ representations of $\mathrm{USp}(4)$, $\mathrm{SU}(2)\times\mathrm{SU}(2)$ and $\mathrm{SU}(2)$ in the neighborhood of the extremities of the Weil bound. As a consequence we derive qualitative distinctions between the extremal traces arising from generic genus-$2$ curves and genus-$2$ curves with real or quaternionic multiplication. In particular we show, in a specific sense, to what extent curves with real multiplication dominate the contribution to extremal traces.

==> code/sage_input.sage <==
\begin{sagesilent}
########################################################################
# Function for plotting density function by Taylor approximation
########################################################################

def taylor_plot(f,x,a,b,ndivs=4,ncffs=4):
    # Plot f on the interval [a,b] using Taylor expansion
    n = ndivs
    z = x^0-1
    P = z.plot(x,a,b)
    for i in range(a*n+1,b*n):
        print "Evaluating at x =", RR(i/n)
        fk = f
        a0 = RR(fk(x=i/n))
        f_tay = a0
        for k in range(1,ncffs):
            fk = fk.derivative(x)
            ak = RR(fk(x=i/n)/factorial(k))
            f_tay += ak*(x-i/n)^k
        P += f_tay.plot(x,(i-3/4)/n,(i+3/4)/n)
    return P

########################################################################
# Function for plotting cumulative density by Taylor approximation
########################################################################

def taylor_plot_integral(f,x,a,b,ndivs=8,ncffs=4,aspect=1):
    # Plot the integral F such that F(a) = 0 of f on the interval [a,b] using the Taylor expansion
    n = ndivs
    z = x^0-1
    P = z.plot(x,a,b,aspect_ratio=aspect)
    F0 = RR(0)
    for i in range(a*n,b*n):
        if i == 0: continue
        fk = f
        a0 = RR(fk(x=i/n))
        f_tay_int = F0 + a0*(x-i/n)
        if i+1 == 0:
            F0 += a0*2/n
        else:
            F0 += a0*1/n
        for k in range(1,ncffs):
            fk = fk.derivative(x)
            ak = RR(fk(x=i/n)/factorial(k+1))
            f_tay_int += ak*(x-i/n)^(k+1)
            if i+1 == 0:
                F0 += ak*2/n^(k+1)
            else:
                F0 += ak*1/n^(k+1)
        if i+1 == 0:
            P += f_tay_int.plot(x,i/n,(i+2)/n,aspect_ratio=aspect)
        else:
            P += f_tay_int.plot(x,i/n,(i+1)/n,aspect_ratio=aspect)
    return P

########################################################################
# Plotting domains of support for the Haar measures
########################################################################


x = var('x')
SR = parent(x)
two = SR(+2)
owt = SR(-2)
# I2 = [-2,2]^2
I2 = line([(-2,-2),(-2,+2)]) + \
     line([(-2,+2),(+2,+2)]) + \
     line([(+2,+2),(+2,-2)]) + \
     line([(+2,-2),(-2,-2)]) + \
     two.plot(-2,2,fill=0,fillalpha=0.10, thickness=0) + \
     owt.plot(-2,2,fill=0,fillalpha=0.10, thickness=0, aspect_ratio=1)
# X2 = Batman domain
f2 = x^2/4
l0 = -2*x-4
l1 = +2*x-4
X2 = line([(-4,4),(0,-4)]) + line([(0,-4),(4,4)]) + \
     f2.plot(x,-4,+0,fill=l0,fillalpha=0.10) + \
     f2.plot(x,+0,+4,fill=l1,fillalpha=0.10)
# D2 = Sqrt discriminant domain
m0 = (4+x)
m1 = (4-x)
z0 = 0*x
D2 = line([(-4,0),(4,0)]) + \
    m0.plot(x,-4,+0,fill=z0,fillalpha=0.10) + \
    m1.plot(x,+0,+4,fill=z0,fillalpha=0.10, aspect_ratio=1)
# D2_half = D2 with left half shaded
D2_half = line([(-4,0),(4,0)]) + \
    m0.plot(x,-4,+0,fill=z0,fillalpha=0.10) + \
    m1.plot(x,+0,+4, rgbcolor=(0,0,0), aspect_ratio=1)
# D2_zero = D2 with no shading, support on delta_0 = 0
D2_zero = line([(-4,0),(4,0)],rgbcolor=(0,0,1),thickness=2) + m0.plot(x,-4,0, rgbcolor=(0,0,0)) + m1.plot(x,+0,+4, rgbcolor=(0,0,0), aspect_ratio=1)
l2 = SR(1)
# L2 = [0,4] x [0,1] representing (eps,lam)-domain
L2 = line([(4,0),(4,1)],rgbcolor=(0,0,0)) + l2.plot(x,0,4,fill=z0,fillalpha=0.10, aspect_ratio=1)

################################################################################
################################################################################
q = 23 # or q = 13
q = 47 # or q = 13
q_sqrt = RR(q).sqrt()
################################################################################
def plot_lines(eps,num):
    return sum([ line([(-4+k*eps,k*eps),(4-k*eps,k*eps)],rgbcolor=(0,0,0)) for k in range(1,num+1) ])
def plot_points(points):
    pplot = point((0,0),rgbcolor=(0,0,0),size=0)
    for ss in points:
        a1,a2 = ss
        s1 = a1/q_sqrt
        d0 = RR(a1^2 - 4*a2).sqrt()/q_sqrt
        pplot += point((s1,d0),rgbcolor=(0,0,0))
        pplot += point((-s1,d0),rgbcolor=(0,0,0))
    return pplot
################################################################################
################################################################################
if q == 13:
    D05_points = ([1,-11], [2,-19], [3,1], [0,-45], [8,11], [11,29], [3,-9],
                  [7,1], [5,5], [4,-16], [7,11], [2,-4], [0,-5], [6,4],
                  [5,-5], [1,-31], [9,19], [1,-1], [4,-1], [3,-29], [0,-20])
if q == 23:
    D05_points = ([0,-80], [0,-45], [0,-20], [0,-5], [1,-61], [1,-31], [1,-11],
                  [1,-1], [2,-44], [2,-19], [2,-4], [3,-59], [3,-29], [3,-9],
                  [3,1], [4,-41], [4,-16], [4,-1], [5,-25], [5,-5], [5,5],
                  [6,-11], [6,4], [7,-19], [7,1], [7,11], [8,-4], [8,11],
                  [9,9], [9,19], [10,5], [10,20], [11,19], [11,29], [12,31],
                  [13,41], [14,44], [15,55])
if q == 47:
    D05_points = ([0,-180], [0,-125], [0,-80], [0,-45], [0,-20], [0,-5], [1,-151],
                   [1,-101], [1,-61], [1,-31], [1,-11], [1,-1], [2,-124], [2,-79],
                   [2,-44], [2,-19], [2,-4], [3,-99], [3,-59], [3,-29], [3,-9],
                   [3,1], [4,-121], [4,-76], [4,-41], [4,-16], [4,-1], [5,-95],
                   [5,-55], [5,-25], [5,-5], [5,5], [6,-71], [6,-36], [6,-11],
                   [6,4], [7,-89], [7,-49], [7,-19], [7,1], [7,11], [8,-64],
                   [8,-29], [8,-4], [8,11], [9,-41], [9,-11], [9,9], [9,19], [10,-20],
                   [10,5], [10,20], [11,-31], [11,-1], [11,19], [11,29], [12,-9],
                   [12,16], [12,31], [13,11], [13,31], [13,41], [14,4], [14,29],
                   [14,44], [15,25], [15,45], [15,55], [16,44], [16,59], [17,61],
                   [17,71], [18,61], [18,76], [19,79], [19,89], [20,95], [21,109],
                   [22,116], [23,131], [25,155])
################################################################################
eps05 = RR(5/q).sqrt()
num05 = floor(4/eps05)
D2_ruled_05 = D2 + plot_lines(eps05,num05) + plot_points(D05_points)
D2_ruled_05 += text('$D = 5$',(1,3.75),fontsize='x-large',rgbcolor=(0,0,0))
########################################################################
# q = 13:
if q == 13:
    D12_points = ([4,1], [0,-3], [6,-3], [2,-26], [2,-11], [10,22], [8,13],
                  [6,6], [0,-12], [0,-27], [2,-2], [4,-8], [4,-23], [0,-48])
if q >= 23:
    D12_points = ([0,-75], [0,-48], [0,-27], [0,-12], [0,-3], [2,-47],
                  [2,-26], [2,-11], [2,-2], [4,-44], [4,-23], [4,-8],
                  [4,1], [6,-18], [6,-3], [6,6], [8,-11], [8,4], [8,13],
                  [10,13], [10,22], [12,24], [12,33], [14,46])
if q == 47:
    D12_points = ([0,-147], [0,-108], [0,-75], [0,-48], [0,-27], [0,-12], [0,-3], [2,-146], [2,-107], [2,-74], [2,-47], [2,-26], [2,-11], [2,-2], [4,-104], [4,-71], [4,-44], [4,-23], [4,-8], [4,1], [6,-99], [6,-66], [6,-39], [6,-18], [6,-3], [6,6], [8,-59], [8,-32], [8,-11], [8,4], [8,13], [10,-50], [10,-23], [10,-2], [10,13], [10,22], [12,-12], [12,9], [12,24], [12,33], [14,22], [14,37], [14,46], [16,37], [16,52], [16,61], [18,69], [18,78], [20,88], [20,97], [22,118])
########################################################################
eps12 = RR(12/q).sqrt()
num12 = floor(4/eps12)
D2_ruled_12 = D2 + plot_lines(eps12,num12) + plot_points(D12_points)
D2_ruled_12 += text('$D = 12$',(1,3.75),fontsize='x-large',rgbcolor=(0,0,0))
########################################################################
if q == 13:
    D37_points = ([7, 3], [5, -3], [0, -37], [3, -7], [1, -9], [2, -36])
if q >= 23:
    D37_points = ([0,-37], [1,-9], [2,-36], [3,-7], [4,-33], [5,-3], [6,-28], [7,3], [9,11], [11,21], [13,33])
if q == 47:
    D37_points = ([0,-148], [0,-37], [1,-83], [1,-9], [2,-147], [2,-36], [3,-81], [3,-7], [4,-33], [5,-77], [5,-3], [6,-28], [7,-71], [7,3], [8,-21], [9,-63], [9,11], [10,-12], [11,21], [12,-1], [13,33], [14,12], [15,47], [17,63], [19,81], [21,101])
########################################################################
eps37 = RR(37/q).sqrt()
num37 = floor(4/eps37)
D2_ruled_37 = D2 + plot_lines(eps37,num37) + plot_points(D37_points)
D2_ruled_37 += text('$D = 37$',(1,3.75),fontsize='x-large',rgbcolor=(0,0,0))
########################################################################
if q == 13:
    D97_points = ([1,-24], [3,-22])
if q >= 23:
    D97_points = ([1,-24], [3,-22], [5,-18], [7,-12], [9,-4])
if q == 47:
    D97_points = ([0,-97], [1,-24], [2,-96], [3,-22], [4,-93], [5,-18], [6,-88], [7,-12], [9,-4], [11,6], [13,18], [15,32], [17,48])
########################################################################
eps97 = RR(97/q).sqrt()
num97 = floor(4/eps97)
D2_ruled_97 = D2 + plot_lines(eps97,num97) + plot_points(D97_points)
D2_ruled_97 += text('$D = 97$',(1,3.75),fontsize='x-large',rgbcolor=(0,0,0))
########################################################################

########################################################################
# Probability density functions for SU2
########################################################################

f_SU2_theta = (2/pi)*sin(x)^2
f_SU2_trace = 1/(2*pi)*sqrt(4-x^2)

assume(x>0)
F_SU2_theta = f_SU2_theta.integral(x,0,x)
forget()
assume(x>-2)
F_SU2_trace = f_SU2_trace.integral(x,-2,x)
forget()

########################################################################
# Probability density functions : USp4, SU2_square, Delta(SU2)
########################################################################

assume(x+4>0)
assume(4-x>0)
cn = catalan_number
taylor = False
if taylor:
    nterms = 32; prec = 2*nterms
    RR = RealField(256); pi = RR(pi)
    PR.<x> = PolynomialRing(RR)
    PS.<x> = PowerSeriesRing(RR)
    PS.set_default_precision = prec
else:
    nterms = 8; prec = 2*nterms

# Taylor expansions around left (x = -4) and right (x = 4) extremes
rho_0 = (4+x)/(4-x)
rho_1 = (4-x)/(4+x)

# USp4 function
m = 1 - SR('x')^2/16
E = elliptic_ec(m)
K = elliptic_kc(m)
f_USp4 = 64/(15*pi^2)*((m^2 - 16*m + 16)*E - 8*(m^2 - 3*m + 2)*K)
def F_USp4_numerical(x):
    return numerical_integral(f_USp4,-4,x)[0]
# USp4 taylor expansion
if taylor:
    f_USp4_taylor_0 = (4+x)^4*(4-x)/(512*pi) * (1 - (rho_0^2/8) * sum([ cn(n)*cn(n+2)/16^n*rho_0^(2*n) for n in range(nterms) ]))
    f_USp4_taylor_1 = (4-x)^4*(4+x)/(512*pi) * (1 - (rho_1^2/8) * sum([ cn(n)*cn(n+2)/16^n*rho_1^(2*n) for n in range(nterms) ]))
    f_USp4_taylor_0 = SR(f_USp4_taylor_0.polynomial())
    f_USp4_taylor_1 = SR(f_USp4_taylor_1.polynomial())
    # Cumulative density function:
    F_USp4_taylor_0 = f_USp4_taylor_0.integral(SR('x'),-4,SR('x'))
else:
    f_USp4_taylor_0 = (4+x)^4*(4-x)/(512*pi) * (1 - rho_0^2/8 * sum([ cn(n)*cn(n+2)/16^n*rho_0^(2*n) for n in range(nterms) ]))
    f_USp4_taylor_1 = (4-x)^4*(4+x)/(512*pi) * (1 - rho_1^2/8 * sum([ cn(n)*cn(n+2)/16^n*rho_1^(2*n) for n in range(nterms) ]))
    # Cumulative density function:
    F_USp4_taylor_0 = f_USp4_taylor_0.integral(x,-4,x)
    F_USp4_taylor_1 = 1 - F_USp4_taylor_0(x=-x)

# SU2 x SU2 taylor expansion
if taylor:
    f_SU2_square_taylor_0 = (4+x)^2*(4-x)/(64*pi) * (1 - rho_0^2/8 * sum([ cn(n)*cn(n+1)/16^n*rho_0^(2*n) for n in range(nterms) ]))
    f_SU2_square_taylor_1 = (4-x)^2*(4+x)/(64*pi) * (1 - rho_1^2/8 * sum([ cn(n)*cn(n+1)/16^n*rho_1^(2*n) for n in range(nterms) ]))
    f_SU2_square_taylor_0 = SR(f_SU2_square_taylor_0.polynomial())
    f_SU2_square_taylor_1 = SR(f_SU2_square_taylor_1.polynomial())
    # Cumulative density function:
    F_SU2_square_taylor_0 = f_SU2_square_taylor_0.integral(SR('x'),-4,SR('x'))
else:
    f_SU2_square_taylor_0 = (4+x)^2*(4-x)/(16*pi^2) * (pi/4) * \
        (1 - rho_0^2/8 * sum([ cn(n)*cn(n+1)/16^n*rho_0^(2*n) for n in range(nterms) ]))
    f_SU2_square_taylor_1 = (4-x)^2*(4+x)/(16*pi^2) * (pi/4) * \
        (1 - rho_1^2/8 * sum([ cn(n)*cn(n+1)/16^n*rho_1^(2*n) for n in range(nterms) ]))
    # Cumulative density function:
    F_SU2_square_taylor_0 = f_SU2_square_taylor_0.integral(x,-4,x)


x = var('x')
# SU2 x SU2
m = 1-x^2/16
f_SU2_square = m^2/(2*pi) * hypergeometric(a=[1/2,3/2],b=[3],z=m)

# Delta(SU2)
f_SU2_diag = 1/(8*pi) * sqrt(16-x^2)
F_SU2_diag = f_SU2_diag.integral(x,-4,x)

plot_f_USp4 = f_USp4.plot(x,-4,4,aspect_ratio=8)
text_f_USp4 = text("$f_G$",(-0.60,0.35))
plot_f_SU2_square = f_SU2_square.plot(x,-4,4,aspect_ratio=8)
text_f_SU2_square = text("$f_H}$",(-1.5,0.185))
plot_f_SU2_diag = f_SU2_diag.plot(x,-4,4,aspect_ratio=8)
text_f_SU2_diag = text("$f_\Delta$",(-3.0,0.125))
plot_dists = plot_f_USp4 + text_f_USp4 + plot_f_SU2_square + text_f_SU2_square + plot_f_SU2_diag + text_f_SU2_diag

plot_F_USp4 = plot(F_USp4_numerical,(-4,4),aspect_ratio=4)
text_F_USp4 = text("$F_G$",(-1.0,0.200))
plot_F_SU2_square = F_SU2_diag.plot(x,-4,4,aspect_ratio=4)
text_F_SU2_square = text("$F_H}$",(-2.0,0.125))
plot_F_SU2_diag = taylor_plot_integral(f_SU2_square,x,-4,4,ndivs=8,ncffs=4,aspect=4)
text_F_SU2_diag = text("$F_\Delta$",(-3.0,0.120))
plot_cumul_dists = plot_F_USp4 + text_F_USp4 + plot_F_SU2_square + text_F_SU2_square + plot_F_SU2_diag + text_F_SU2_diag

########################################################################
# 3D plot of stratification
########################################################################

from sage.plot.plot3d.base import SHOW_DEFAULTS
SHOW_DEFAULTS['viewer'] = 'tachyon'
SHOW_DEFAULTS['frame'] = False
x,y = var('x,y')
Pf = parametric_plot3d((x*(4-y)/4, y, y^2), (x,-4,4), (y,0,4), rgbcolor=(0,0,0), opacity=0.33)
Hl = parametric_plot3d((x,4+x,((4+x)*y/4)^2), (x,-4,0), (y,0,4), rgbcolor=(0,0,0), opacity=0.33)
Hr = parametric_plot3d((x,4-x,((4-x)*y/4)^2), (x,0,+4), (y,0,4), rgbcolor=(0,0,0), opacity=0.33)
q = 7
HD_seq = []
for D in range(16*q):
    if not D%4 in (0,1): continue
    d0 = RR(sqrt(D/q))
    x_min,x_max = (-4,4)
    y_min,y_max = (float(d0),4)
    density = 0.66 * (1 - D/(16*q)) + 0.00 * D/(16*q);
    HD = parametric_plot3d( (x*(4-y)/4,y,d0^2), (x,x_min,x_max), (y,y_min,y_max), rgbcolor=(0,0,0), opacity=density)
    HD_seq.append(HD)
HD_union = sum(HD_seq)
axes = arrow((-4.0,0,0),(4.5,0,0),rgbcolor=(0,0,0)) + \
       arrow((0,0,0),(0,4.5,0),rgbcolor=(0,0,0)) + \
       arrow((0,0,0),(0,0,17.5),rgbcolor=(0,0,0))
axes_labels = text3d("$s_1$",(4.5,0.25,0)) + \
              text3d("$d_0$",(0,4.5,0.25)) + \
              text3d("$D$",(0,0.25,17.5))
grey = (0.33,0.33,0.33)
D2_box = line([( 4,0, 0),( 4,0,16)],rgbcolor=grey,thickness=0.5) + \
         line([(-4,0, 0),(-4,0,16)],rgbcolor=grey,thickness=0.5) + \
         line([( 0,4, 0),( 0,4,16)],rgbcolor=grey,thickness=0.5) + \
         line([(-4,0,16),(+4,0,16)],rgbcolor=grey,thickness=0.5) + \
         line([(-4,0,16),( 0,4,16)],rgbcolor=grey,thickness=0.5) + \
         line([(+4,0,16),( 0,4,16)],rgbcolor=grey,thickness=0.5)
M2_strata = axes + D2_box + Pf + Hl + Hr + HD_union + axes_labels
M2_strata = M2_strata.rotate((0,0,1),pi/16)
M2_strata = M2_strata.rotate((1,0,0),pi/64)
M2_strata.aspect_ratio((4,4,2))
\end{sagesilent}

